MOTPose: Multi-object 6D Pose Estimation for Dynamic Video Sequences using Attention-based Temporal Fusion

Cluttered bin-picking environments are challenging for pose estimation models. Despite the impressive progress enabled by deep learning, single-view RGB pose estimation models perform poorly in cluttered dynamic environments. Imbuing the rich temporal information contained in the video of scenes has the potential to enhance models ability to deal with the adverse effects of occlusion and the dynamic nature of the environments. Moreover, joint object detection and pose estimation models are better suited to leverage the co-dependent nature of the tasks for improving the accuracy of both tasks. To this end, we propose attention-based temporal fusion for multi-object 6D pose estimation that accumulates information across multiple frames of a video sequence. Our MOTPose method takes a sequence of images as input and performs joint object detection and pose estimation for all objects in one forward pass. It learns to aggregate both object embeddings and object parameters over multiple time steps using cross-attention-based fusion modules. We evaluate our method on the physically-realistic cluttered bin-picking dataset SynPick and the YCB-Video dataset and demonstrate improved pose estimation accuracy as well as better object detection accuracy

==> latexdiff.sh <==
#!/bin/bash

set -e

export PATH=$(pwd)/scripts:$PATH
scripts/latexdiff-git -c ld.cfg  -r 78ec14047e0a5638d2af4d08e539b23529b87c07  --pdf paper.tex



==> release.sh <==
#!/bin/bash

set -ex

# source: https://stackoverflow.com/questions/29436275/how-to-prompt-for-yes-or-no-in-bash
function yes_or_no {
  while true; do
    read -p "$* [y/n]: " yn
    case $yn in
      [Yy]*) return 0  ;;
      [Nn]*) echo "Aborted" ; return  1 ;;
    esac
  done
}

err_report() {
  echo
  echo
  echo "release.sh:$1: ERROR: Some command failed (see above)"
  exit 1
}

trap 'err_report $LINENO' ERR

if [[ $# -ne 1 ]]; then
  echo "Usage: release.sh input.tex"
  exit 1
fi

if [[ -e submission.tex ]] && [[ $1 -ef submission.tex ]]; then
  echo "Your file is named 'submission.tex' and I would overwrite it. Aborting..."
  exit 1
fi

echo "1) Running latexpand to strip comments and unify your .tex file..."
latexpand --empty-comments $1 > submission.tex

echo
echo "2) Running pdflatex..."
pdflatex -shell-escape -interaction nonstopmode submission.tex
pdflatex -shell-escape -interaction nonstopmode submission.tex
bibtex submission
pdflatex -shell-escape -interaction nonstopmode submission.tex
pdflatex -shell-escape -interaction nonstopmode submission.tex

echo
echo "3) Running pdflatex with render=false to determine needed files..."
mv submission.tex submission.tex.orig
echo '\makeatletter\def\graphicscache@inhibit{true}\makeatother' > submission.tex
cat submission.tex.orig >> submission.tex
pdflatex -interaction nonstopmode -recorder submission.tex

FILES=$(grep "^INPUT" submission.fls | cut -d ' ' --complement -f 1 | grep -v '^/' | grep -v 'submission\..*' | sort | uniq)
FILES="$FILES submission.tex"

if [[ -e submission.bbl ]]; then
  FILES="$FILES submission.bbl"
fi

# Some of the files are ./XYZ, some are XYZ
CLEAN_FILES=""
for file in $FILES; do
	CLEAN_FILES="$CLEAN_FILES $(realpath --relative-to=. $file)"
done

FILES=$(echo $CLEAN_FILES | tr ' ' '\n' | sort -u)

echo "Files to be included:"
echo $FILES

echo "4) Creating archive release.tar..."
tar cf release.tar $FILES

echo "5) Testing compilation..."
if [[ -e test_release ]]; then
  if yes_or_no "The output directory test_release already exists. Can I remove it (rm -Rf test_release)?"; then
    rm -Rf test_release
  else
    exit 1
  fi
fi

(
  mkdir test_release
  cd test_release
  tar xf ../release.tar
  pdflatex -interaction nonstopmode submission.tex
  pdflatex -interaction nonstopmode submission.tex
  pdflatex -interaction nonstopmode submission.tex
)

echo
echo "Finished. Please check test_release/submission.pdf for correctness."

# Clean up intermediate files
rm -f submission.pdf submission.out submission.aux submission.log submission.fls
rm -f submission.blg submission.bbl submission.tex.orig


